Keep the Process, Change the Supplier: Runtime Governance for Tool-Using AI Agents

Tool-using AI agents propose actions whose authorization and external effects cannot be inferred from generated text alone. We study an execution boundary that separates agent proposals from business-controlled authority, context disclosure, and supplier selection. The Open Process Control Plane (OPCP) mediates capability calls and records uncertain outcomes when a supplier may have acted without returning an acceptable reply. We evaluate this runtime with scripted requests and synthetic suppliers: 2,400 fault episodes across four policies, 60 process-termination/restart episodes, 19,000 timed calls across 19 configurations, five targeted mutations over 43 fixtures, and 160 substitution records. No language model or autonomous agent is evaluated. OPCP and a conservative composition agree on all measured fault outcomes. Both recover after definite refusal without cross-supplier duplication; retry-all duplicates effects in every tested lost-reply-after-commit case. Persistent runtime state prevents cross-supplier replay in the restart experiments, while same-supplier duplicate prevention also requires supplier idempotency. At 128 suppliers, best-score routing has a median latency of 1.411 ms versus 0.261 ms for pinned routing. All five selected mutations are detected, and record enumeration exposes acceptance of an empty regression set. These results characterize an execution mechanism relevant to agent governance, including its costs and assumption boundaries. They do not establish improved agent task success, prompt-injection resistance, or real-vendor model portability.

==> anc/README.txt <==
Research artifact for OPCP.

research-artifact.zip contains evaluated source, the retained local observations,
protocol, runners, plotting and verification scripts, and SHA-256 manifest.
Start with papers/keep-the-process/evaluation/v03/README.md inside the archive.
The existing implementation is OPCP 0.3.2 at bb2ceab189e7f0df29cf8076e450d41f2d48066f.
Source code retains the repository Apache-2.0 license; the manuscript is CC BY 4.0.
The artifact contains synthetic data, not customer records.

